Quantifying the effect of hydrogen on dislocation dynamics: A three-dimensional discrete dislocation dynamics framework

We present a new framework to quantify the effect of hydrogen on dislocations using large scale three-dimensional (3D) discrete dislocation dynamics (DDD) simulations. In this model, the first order elastic interaction energy associated with the hydrogen-induced volume change is accounted for. The three-dimensional stress tensor induced by hydrogen concentration, which is in equilibrium with respect to the dislocation stress field, is derived using the Eshelby inclusion model, while the hydrogen diffusion is treated as a continuum process. This newly developed framework is utilized to quantify the effect of different hydrogen concentrations on the dynamics of a glide dislocation in the absence of an applied stress field as well as on the spacing between dislocations in an array of parallel edge dislocations. A shielding effect is observed for materials having a large hydrogen diffusion coefficient, with the shield effect leading to the homogenization of the shrinkage process leading to the glide loop maintaining its circular shape, as well as resulting in a decrease in dislocation separation distances in the array of parallel edge dislocations. On the other hand, for materials having a small hydrogen diffusion coefficient, the high hydrogen concentrations around the edge characters of the dislocations act to pin them. Higher stresses are required to be able to unpin the dislocations from the hydrogen clouds surrounding them. Finally, this new framework can open the door for further large scale studies on the effect of hydrogen on the different aspects of dislocation-mediated plasticity in metals. With minor modifications of the current formulations, the framework can also be extended to account for general inclusion-induced stress field in discrete dislocation dynamics simulations.

==> ddplot/loopplot.m <==
clear

str='C2_20';
str1=['$t=',num2str(2.5e-2*20),'~ns$'];
A=imread(strcat(str,'.jpg'));
image(A);
B=imrotate(A,90);
image(B);
axis equal
ylim([463 1146]); %C1,C2
%ylim([464.5 1145]); %C3

xlim([58 740]);
text(610,500,str1);
set(0,'defaulttextinterpreter','latex')
xlabel('$x$','FontSize',18);
ylabel('$y$','FontSize',18);
set(gca,'FontSize',12);
xticks([58 (58+740)/2 740]);
xticklabels({'$-1000b$','$0$','$1000b$'});
yticks([463 (463+1146)/2 1146]);
%yticks([464.5 (464.5+1145)/2 1145]);
yticklabels({'$1000b$','$0$','$-1000b$'});
set(gca,'TickLabelInterpreter','latex');
print(strcat(str,'.eps'),'-depsc')

==> ddplot/mArrow3.m <==
function h = mArrow3(p1,p2,varargin)
%mArrow3 - plot a 3D arrow as patch object (cylinder+cone)
%
% syntax:   h = mArrow3(p1,p2)
%           h = mArrow3(p1,p2,'propertyName',propertyValue,...)
%
% with:     p1:         starting point
%           p2:         end point
%           properties: 'color':      color according to MATLAB specification
%                                     (see MATLAB help item 'ColorSpec')
%                       'stemWidth':  width of the line
%                       'tipWidth':   width of the cone                       
%
%           Additionally, you can specify any patch object properties. (For
%           example, you can make the arrow semitransparent by using
%           'facealpha'.)
%                       
% example1: h = mArrow3([0 0 0],[1 1 1])
%           (Draws an arrow from [0 0 0] to [1 1 1] with default properties.)
%
% example2: h = mArrow3([0 0 0],[1 1 1],'color','red','stemWidth',0.02,'facealpha',0.5)
%           (Draws a red semitransparent arrow with a stem width of 0.02 units.)
%
% hint:     use light to achieve 3D impression
%

propertyNames = {'edgeColor'};
propertyValues = {'none'};    

%% evaluate property specifications
for argno = 1:2:nargin-2
    switch varargin{argno}
        case 'color'
            propertyNames = {propertyNames{:},'facecolor'};
            propertyValues = {propertyValues{:},varargin{argno+1}};
        case 'stemWidth'
            if isreal(varargin{argno+1})
                stemWidth = varargin{argno+1};
            else
                warning('mArrow3:stemWidth','stemWidth must be a real number');
            end
        case 'tipWidth'
            if isreal(varargin{argno+1})
                tipWidth = varargin{argno+1};
            else
                warning('mArrow3:tipWidth','tipWidth must be a real number');
            end
        otherwise
            propertyNames = {propertyNames{:},varargin{argno}};
            propertyValues = {propertyValues{:},varargin{argno+1}};
    end
end            

%% default parameters
if ~exist('stemWidth','var')
    ax = axis;
    if numel(ax)==4
        stemWidth = norm(ax([2 4])-ax([1 3]))/300;
    elseif numel(ax)==6
        stemWidth = norm(ax([2 4 6])-ax([1 3 5]))/300;
    end
end
if ~exist('tipWidth','var')
    tipWidth = 3*stemWidth;
end
tipAngle = 22.5/180*pi;
tipLength = tipWidth/tan(tipAngle/2);
ppsc = 50;  % (points per small circle)
ppbc = 250; % (points per big circle)

%% ensure column vectors
p1 = p1(:);
p2 = p2(:);

%% basic lengths and vectors
x = (p2-p1)/norm(p2-p1); % (unit vector in arrow direction)
y = cross(x,[0;0;1]);    % (y and z are unit vectors orthogonal to arrow)
if norm(y)<0.1
    y = cross(x,[0;1;0]);
end
y = y/norm(y);
z = cross(x,y);
z = z/norm(z);

%% basic angles
theta = 0:2*pi/ppsc:2*pi; % (list of angles from 0 to 2*pi for small circle)
sintheta = sin(theta);
costheta = cos(theta);
upsilon = 0:2*pi/ppbc:2*pi; % (list of angles from 0 to 2*pi for big circle)
sinupsilon = sin(upsilon);
cosupsilon = cos(upsilon);

%% initialize face matrix
f = NaN([ppsc+ppbc+2 ppbc+1]);

%% normal arrow
if norm(p2-p1)>tipLength
    % vertices of the first stem circle
    for idx = 1:ppsc+1
        v(idx,:) = p1 + stemWidth*(sintheta(idx)*y + costheta(idx)*z);
    end
    % vertices of the second stem circle
    p3 = p2-tipLength*x;
    for idx = 1:ppsc+1
        v(ppsc+1+idx,:) = p3 + stemWidth*(sintheta(idx)*y + costheta(idx)*z);
    end
    % vertices of the tip circle
    for idx = 1:ppbc+1
        v(2*ppsc+2+idx,:) = p3 + tipWidth*(sinupsilon(idx)*y + cosupsilon(idx)*z);
    end
    % vertex of the tiptip
    v(2*ppsc+ppbc+4,:) = p2;

    % face of the stem circle
    f(1,1:ppsc+1) = 1:ppsc+1;
    % faces of the stem cylinder
    for idx = 1:ppsc
        f(1+idx,1:4) = [idx idx+1 ppsc+1+idx+1 ppsc+1+idx];
    end
    % face of the tip circle
    f(ppsc+2,:) = 2*ppsc+3:(2*ppsc+3)+ppbc;
    % faces of the tip cone
    for idx = 1:ppbc
        f(ppsc+2+idx,1:3) = [2*ppsc+2+idx 2*ppsc+2+idx+1 2*ppsc+ppbc+4];
    end

%% only cone v
else
    tipWidth = 2*sin(tipAngle/2)*norm(p2-p1);
    % vertices of the tip circle
    for idx = 1:ppbc+1
        v(idx,:) = p1 + tipWidth*(sinupsilon(idx)*y + cosupsilon(idx)*z);
    end
    % vertex of the tiptip
    v(ppbc+2,:) = p2;
    % face of the tip circle
    f(1,:) = 1:ppbc+1;
    % faces of the tip cone
    for idx = 1:ppbc
        f(1+idx,1:3) = [idx idx+1 ppbc+2];
    end
end

%% draw
fv.faces = f;
fv.vertices = v;
h = patch(fv);
for propno = 1:numel(propertyNames)
    try
        set(h,propertyNames{propno},propertyValues{propno});
    catch
        disp(lasterr)
    end
end

==> ddplot/sch.m <==
clear all
figure
hold on
l1=500;
l2=2*l1;
l3=l1*2;
plot3([-l2 l2],[-l1 -l1],[-l1 -l1],'k','LineWidth',2);
plot3([-l2 l2],[-l1 -l1],[l1 l1],'k','LineWidth',2);
plot3([-l2 -l2],[-l1 -l1],[-l1 l1],'k','LineWidth',2);
plot3([l2 l2],[-l1 -l1],[-l1 l1],'k','LineWidth',2);
plot3([l2 l2],[-l1 -l1+l3],[-l1 -l1+0.1*l3],'k','LineWidth',2);
plot3([l2 l2],[-l1 -l1+l3],[l1 l1+0.1*l3],'k','LineWidth',2);
plot3([-l2 -l2],[-l1 -l1+l3],[-l1 -l1+0.1*l3],'k','LineWidth',2);
plot3([-l2 -l2],[-l1 -l1+l3],[l1 l1+0.1*l3],'k','LineWidth',2);
plot3([-l2 l2],[-l1+l3 -l1+l3],[-l1+0.1*l3 -l1+0.1*l3],'k','LineWidth',2);
plot3([-l2 l2],[-l1+l3 -l1+l3],[l1+0.1*l3 l1+0.1*l3],'k','LineWidth',2);
plot3([-l2 -l2],[-l1+l3 -l1+l3],[-l1+0.1*l3 l1+0.1*l3],'k','LineWidth',2);
plot3([l2 l2],[-l1+l3 -l1+l3],[-l1+0.1*l3 l1+0.1*l3],'k','LineWidth',2);

axis equal
axis off
box off
view([10,10])
p = patch([-l2 -l2 l2 l2],[-l1 l1 l1 -l1],[0 0.1*l3 0.1*l3 0],[0 0 0.8]);
p.FaceAlpha = 0.5;
plot3([-200,-200],[-l1 l1],[0 0.1*l3],'m','LineWidth',3)
plot3([0,0],[-l1 l1],[0 0.1*l3],'m','LineWidth',3)
plot3([200,200],[-l1 l1],[0 0.1*l3],'m','LineWidth',3)
plot3([-400,-400],[-l1 l1],[0 0.1*l3],'m','LineWidth',3)
plot3([400,400],[-l1 l1],[0 0.1*l3],'m','LineWidth',3)

theta=linspace(0,2*pi,15);
circ=80*[cos(theta);zeros(1,15);2*sin(theta)]'-[0 l1 200];
plot3(circ(:,1),circ(:,2),circ(:,3),'k','LineWidth',2);
circ=80*[cos(theta);zeros(1,15);2*sin(theta)]'-[200 l1 200];
plot3(circ(:,1),circ(:,2),circ(:,3),'k','LineWidth',2);
circ=80*[cos(theta);zeros(1,15);2*sin(theta)]'-[400 l1 200];
plot3(circ(:,1),circ(:,2),circ(:,3),'k','LineWidth',2);
circ=80*[cos(theta);zeros(1,15);2*sin(theta)]'-[-200 l1 200];
plot3(circ(:,1),circ(:,2),circ(:,3),'k','LineWidth',2);
circ=80*[cos(theta);zeros(1,15);2*sin(theta)]'-[-400 l1 200];
plot3(circ(:,1),circ(:,2),circ(:,3),'k','LineWidth',2);

r=1.3;
 mArrow3([-r*l2 -r*l1 -r*l1],[-r*l2+0.8*l1 -r*l1 -r*l1]);
 mArrow3([-r*l2 -r*l1 -r*l1],[-r*l2 -r*l1+l1 -r*l1]);
 mArrow3([-r*l2 -r*l1 -r*l1],[-r*l2 -r*l1 -r*l1+l1]);
 mArrow3([0 -r*l1 -r*l1],[0.8*l1 -r*l1 -r*l1])
 
 mArrow3([l2 0 -0.4*l1],[l2 0 0.8*l1])
 
 %export setup: fill the figure
